Multiplicity of nontrivial zeros of primitive L-functions via higher-level correlations

We give universal bounds on the fraction of nontrivial zeros having given multiplicity for L-functions attached to a cuspidal automorphic representation of $\mathrm{GL}_m/\mathbb{Q}$. For this, we apply the higher-level correlation asymptotic of Hejhal and Rudnick & Sarnak in conjunction with semidefinite programming bounds.

==> anc/README.txt <==
The files ZetaWithPolynomials.tar.xz and ZetaWithShifts.tar.xz are compressed 
with XZ and need to be extracted before use. ZetaWithPolynomials contains the 
source and data files to check the results from Section 5 and ZetaWithShifts 
contains the source and data files to check the results from Section 6. See the 
README.txt files in each folder for more information.

